MXNET-MPI: Embedding MPI parallelism in Parameter Server Task Model for scaling Deep Learning

Existing Deep Learning frameworks exclusively use either Parameter Server(PS) approach or MPI parallelism. In this paper, we discuss the drawbacks of such approaches and propose a generic framework supporting both PS and MPI programming paradigms, co-existing at the same time. The key advantage of the new model is to embed the scaling benefits of MPI parallelism into the loosely coupled PS task model. Apart from providing a practical usage model of MPI in cloud, such framework allows for novel communication avoiding algorithms that do parameter averaging in Stochastic Gradient Descent(SGD) approaches. We show how MPI and PS models can synergestically apply algorithms such as Elastic SGD to improve the rate of convergence against existing approaches. These new algorithms directly help scaling SGD clusterwide. Further, we also optimize the critical component of the framework, namely global aggregation or allreduce using a novel concept of tensor collectives. These treat a group of vectors on a node as a single object allowing for the existing single vector algorithms to be directly applicable. We back our claims with sufficient emperical evidence using large scale ImageNet 1K data. Our framework is built upon MXNET but the design is generic and can be adapted to other popular DL infrastructures.

==> convert.sh <==
#!/bin/bash

# This script does the following (assuming the "starting" doc is paper.docx):
# - attempts a draft conversion of .docx to .tex
# - converts extracted figures from .docx to .pdf
# - updates the figure links in the .tex
# - generates .pdf from .tex
#
# Note: This is the first/draft step going from .docx to .tex
#       Numerous MANUAL edits are needed AFTER this!!
#       Perhaps this could be further automated by leveraging pandoc scripting:
#       http://pandoc.org/scripting.html

pandoc -s \
       --smart \
       --listings \
       --from docx \
       --to latex \
       --default-image-extension=.png \
       --extract-media=. \
       --csl=IEEETran.cls \
       --variable documentclass=IEEEtran \
       -o paper.tex \
       paper.docx

cd media
for file in `ls`
do
    prefix=${file%%.*}
    unoconv -f pdf -o ${prefix}_dummy.pdf ${file}
    pdfcrop ${prefix}_dummy.pdf ${prefix}.pdf
    rm ${prefix}_dummy.pdf
done
cd ..

sed -i -e 's/wmf/pdf/g' paper.tex
sed -i -e 's/png/pdf/g' paper.tex

pdflatex paper.tex


==> snippets.py <==
# snippet-1
keys=[1,3,9]
kvstore.init(keys,
             [mxnet.ndarray.ones(shape)]*len(keys))
tensorlist=[mxnet.ndarray.ones(shape,gpu)
            for gpu in gpus]*len(keys)
kvstore.push(keys,tensorlist)
kvstore.pull(keys,tensorlist )
kvstore.set_optimizer(algorithm)

# snippet-2
Kvstore.Init("Synchronous MPI")
for epoch in range(num_epochs):
    for mini_batch in train_data:
        Executor. Forward_backward(net.symbol, net.params,
                                   net.grads, mini_batch)
        for key in range(num_tensors):
            Kvstore.Push(key, net.grads[key])
            Kvstore.Pull(key, net.grads[key])
        SGD.Update(net.params, net.grads,
                   rescale=1/(NumWorkers*Batch_Size))
        Executor.TrainingAccuracy(mini_batch)
    Executor.ValidationAccuracy(test_batch)

# snippet-3
Kvstore.Init("Asynchronous MPI")
Kvstore.set_updater(SGD, rescale=1/Batch_Size)
for epoch in range(num_epochs):
    for mini_batch in train_data:
        Executor.Forward_backward(net.symbol, net.params,
                                  net.grads, mini_batch)
        for key in range(num_tensors):
            Kvstore.Push(key, net.grads[key])
            Kvstore.Pull(key, net.params[key])
        Executor.TrainingAccuracy(mini_batch)
    Executor.ValidationAccuracy(test_batch)
    

# snippet-4
Kvstore.Init("Elastic SGD")
Kvstore.set_updater(Elastic1, rescale=alpha)
for epoch in range(num_epochs):
    for mini_batch in train_data:
        Executor.Forward_backward(net.symbol, net.params,
                                  net.grads, mini_batch)
        for key in range(num_tensors):
            if (iter%INTERVAL == 0):
                Kvstore.Push(key, net.params[key])
                Kvstore.Pull(key, net.centers[key])
            Kvstore.local_update(Elastic2, rescale=alpha)
        SGD.Update(net.params, net.grads,
                   rescale=1/Batch_Size))
        Executor.TrainingAccuracy(mini_batch)
    Executor.ValidationAccuracy(test_batch)
            

